Patterns without a popular difference

Which finite sets $P \subseteq \mathbb{Z}^r$ with $|P| \ge 3$ have the following property: for every $A \subseteq [N]^r$, there is some nonzero integer $d$ such that $A$ contains $(\alpha^{|P|} - o(1))N^r$ translates of $d \cdot P = \{d p : p \in P\}$, where $\alpha = |A|/N^r$? Green showed that all 3-point $P \subseteq \mathbb{Z}$ have the above property. Green and Tao showed that 4-point sets of the form $P = \{a, a+b, a+c, a+b+c\} \subseteq \mathbb{Z}$ also have the property. We show that no other sets have the above property. Furthermore, for various $P$, we provide new upper bounds on the number of translates of $d \cdot P$ that one can guarantee to find.

==> python_code.py <==
import itertools
from sympy import *
x,y,z = symbols('x,y,z')
a1pos = (-y * (x + z) * (x + y + z)).as_poly(x,y,z)
a2pos = ((x + y) * (x + z) * (2 * x + y + z)).as_poly(x,y,z)
a3pos = (-x * (2 * x + y + z) * (x + y + z)).as_poly(x,y,z)
a4pos = (x * y * (x + y)).as_poly(x,y,z)
a5 = (0 * x).as_poly(x,y,z)
k1 = (x).as_poly(x,y,z)
k2 = (x + y).as_poly(x,y,z)
k3 = (2 * x + y + z).as_poly(x,y,z)
list_of_polynomials = [a5,a1pos,a2pos,a3pos,a4pos,-a4pos,-a3pos,-a2pos,-a1pos]
counter = 0
special_type_1 = []
special_type_2 = []
special_type_3 = []
generic_type = []
# Computes p_1^{I}, p_2^{I}, p_3^{I}
def key_polynomials(i, j, k, l, polys):
    poly1 = polys[i] + polys[j] + polys[k]+ polys[l]
    poly2 = k1 * polys[j] + k2 * polys[k] + k3 * polys[l]
    poly3 = (k1 ** 2) * polys[j] + (k2 ** 2) * polys[k] + (k3 ** 2) * polys[l]
    return (poly1, poly2, poly3)
def signed_inequality(p1,p2):
    return p1 != p2 and p1 != -p2
for (i,j,k,l) in itertools.product(range(-4,5), repeat = 4):
    (poly1, poly2, _) = key_polynomials(i, j, k, l, list_of_polynomials)
    (poly1, poly2) = (poly1 * (2 * x + y + z) ** 2, poly2 * (2 * x + y + z) ** 2)
    (poly1abs, poly2abs) = (poly1.abs(), poly2.abs())
    # Signatures with p_1^{I},p_2^{I} = 0
    if poly1 == 0 and poly2 == 0:
        special_type_1.append((i,j,k,l))
    # Signatures with p_1^{I}=0, p_2^{I} != 0. This handles the cases which are handled by the
    # final criterion in the final case of Claim A.5
    if poly1 == 0:
        if signed_inequality(poly2, poly2abs): 
            special_type_2.append((i,j,k,l))
    # Signatures with p_1^{I} != 0, p_2^{I} = 0. This handles the final case of Claim A.5
    if poly2 == 0:
        if signed_inequality(poly1, poly1abs):
            special_type_3.append((i,j,k,l))
    # Signatures with p_1^{I} != 0, p_2^{I} != 0. This block of code reduce this set of cases
    # to the 122 mentioned in Claim A.6.
    if signed_inequality(poly1, poly1abs) and signed_inequality(poly2, poly2abs):
        poly3 = (poly1 * (x + y) - poly2) * ((2 * x + y + z) ** 4)
        poly3abs = poly3.abs()
        if signed_inequality(poly3, poly3abs) or poly3 == 0:
            poly4 = (poly1 * (2 * x + y + z) - poly2) * ((2 * x + y + z) ** 4)
            poly4abs = poly4.abs()
            if signed_inequality(poly4, poly4abs) or poly4 == 0:
                poly5 = (poly1 * x - poly2) * ((2 * x + y + z) ** 4)
                poly5abs = poly5.abs()
                if signed_inequality(poly5, poly5abs) or poly5 == 0:
                    generic_type.append((i,j,k,l))
# Verification of Claim A.3
print("Signatures with p1^{I},p2^{I} = 0")
for (i,j,k,l) in special_type_1:
    print((i,j,k,l))
# Remainder of the proofs of Claim A.4 and A.5
x,y,z = symbols('x,y,z')
special_factors = [(x).as_poly(x,y,z),(y).as_poly(x,y,z),(z).as_poly(x,y,z),(x + y).as_poly(x,y,z), (x + z).as_poly(x,y,z), (y + z).as_poly(x,y,z), (x + y + z).as_poly(x,y,z), (2*x + y + z).as_poly(x,y,z), (2*x + 2*y + z).as_poly(x,y,z)]
exceptional_factors = [(2*x**3 + 2*x**2*y + 3*x**2*z + x*y*z + x*z**2 - y**2*z).as_poly(x,y,z), 
                       (2*x**3 + 2*x**2*y + x**2*z - x*y*z - y**2*z - y*z**2).as_poly(x,y,z),
                      (-2*x**4 - 2*x**3*y - 5*x**3*z - 3*x**2*y*z - 4*x**2*z**2 + 2*x*y**2*z - x*y*z**2 - x*z**3 + y**3*z + y**2*z**2).as_poly(x,y,z),
                      (2*x**4 + 2*x**3*y + 3*x**3*z - x**2*y*z + x**2*z**2 - 4*x*y**2*z - 3*x*y*z**2 - y**3*z - 2*y**2*z**2 - y*z**3).as_poly(x,y,z),
                      (2*x**4 + 4*x**3*y + 3*x**3*z + 2*x**2*y**2 + 2*x**2*y*z + x**2*z**2 - 2*x*y*z**2 - y**2*z**2 - y*z**3).as_poly(x,y,z),
                      (-2*x**4 - 4*x**3*y - 5*x**3*z - 2*x**2*y**2 - 5*x**2*y*z - 4*x**2*z**2 + x*y**2*z - 2*x*y*z**2 - x*z**3 + y**3*z + y**2*z**2).as_poly(x,y,z)]
# The remaining cases of Claims A.4 and A.5. exceptional_factors corresponds to T in Lemma A.1
print("Signatures with p1^{I}=0, p2^{I} != 0")
for (i,j,k,l) in special_type_2:
    (poly1, poly2, poly3) = key_polynomials(i, j, k, l, list_of_polynomials)
    # Trivial symmetry between +- to reduce number of cases
    if i in [0,1,2,3,4]:
        # Remove trivially positive factors
        for m in range(len(special_factors)): 
            if div(poly2, special_factors[m])[1] == 0:
                poly2 = div(poly2, special_factors[m])[0]
        # Remove factors with no rational points due to T
        for m in range(len(exceptional_factors)): 
            if div(poly2, exceptional_factors[m])[1] == 0:
                poly2 = div(poly2, exceptional_factors[m])[0]
        if sum(degree_list(poly2))!=0:
            print((i,j,k,l))
            print(poly1) #should be 0
            print(poly2.factor())
            print(poly3)
print("Signatures with p1^{I}!=0, p2^{I} = 0")
for (i,j,k,l) in special_type_3:
    (poly1, poly2, poly3) = key_polynomials(i, j, k, l, list_of_polynomials)
    if i in [0,1,2,3,4]:
        print((i,j,k,l))
        print(poly1.factor())
        print(poly2) #should be 0
        print(poly3)
# Verifies there are 122 cases left to handle after initial pruning
len(generic_type)
# One Off Special Case (i,j,k,l) = \pm (1,2,1,4) which is the first case of Claim A.7
print("Exceptional Case of (1,2,1,4) and (-1,-2,-1,-4)")
(poly1, poly2, _) = key_polynomials(1, 2, 1, 4, list_of_polynomials)
print(poly1.factor())
print(poly2.factor())
generic_type.remove((1,2,1,4))
generic_type.remove((-1,-2,-1,-4))
# Python code which generates the Magma Code which then handles the remainder of Claim A.7 
# (The magma code printed is printed directly out)
special_factors = [(x).as_poly(x,y,z),(y).as_poly(x,y,z),(z).as_poly(x,y,z),(x + y).as_poly(x,y,z), (x + z).as_poly(x,y,z), (y + z).as_poly(x,y,z), (x + y + z).as_poly(x,y,z), (2*x + y + z).as_poly(x,y,z), (2*x + 2*y + z).as_poly(x,y,z)]
print("//Generic Case")
print("k := RationalField();")
print("P<x,y,z> := ProjectiveSpace(k,2);")
for (i,j,k,l) in generic_type:
    # Use the trivial +- symmetry
    if (i in [1,2,3,4]) or (i == 0 and j in [1,2,3,4]):
        print("printf \""+ str((i,j,k,l)) + ": \";" )
        (poly1, poly2, _) = key_polynomials(i, j, k, l, list_of_polynomials)
        for i in range(len(special_factors)): #remove trivially positive factors
            if div(poly1, special_factors[i])[1] == 0:
                poly1 = div(poly1, special_factors[i])[0]
            if div(poly2, special_factors[i])[1] == 0:
                poly2 = div(poly2, special_factors[i])[0]
        print("C := Scheme(P,"+ str(poly1.factor()).replace("**","^")+");")
        print("D := Scheme(P,"+str(poly2.factor()).replace("**","^")+");")
        print("IsCluster(Intersection(C,D));")
        print("L := RationalPoints(Intersection(C,D));")
        print("LPos := [* *];")
        print("for x in [1 .. #L] do")
        print("pos := Sign(L[x][1])+Sign(L[x][2])+Sign(L[x][3]);")
        print("if pos eq 3 or pos eq -3 then Append(~LPos, L[x]); end if; end for;")
        print("if not #LPos eq 0 then LPos; end if;")
# Prints Magma Code for the pairs of Curves mentioned in Claim A.8
from sympy import *
x,y,z = symbols('x,y,z')
poly_list = [(x**2 + x*z - y**2).as_poly(x,y,z), (x**2-y*z).as_poly(x,y,z), (2*x**3 + 4*x**2*y + x**2*z + 2*x*y**2 - y**2*z - y*z**2).as_poly(x,y,z),
(4*x**3 + 4*x**2*y + 4*x**2*z + 2*x*y*z + x*z**2 - y**2*z).as_poly(x,y,z), (2*x**2 + x*z - y*z).as_poly(x,y,z)]
print("//Verfication of Doubly-Degenerate Cases")
print("k := RationalField();")
print("P<x,y,z> := ProjectiveSpace(k,2);")
for (i,j) in itertools.product(range(0,5), repeat = 2):
    if i < j:
        print("printf \"Case "+ str((i,j)) + ": \";" )
        (poly1, poly2) = (poly_list[i], poly_list[j])
        print("C := Scheme(P,"+ str(poly1.factor()).replace("**","^")+");")
        print("D := Scheme(P,"+str(poly2.factor()).replace("**","^")+");")
        print("IsCluster(Intersection(C,D));")
        print("L := RationalPoints(Intersection(C,D));")
        print("LPos := [* *];")
        print("for x in [1 .. #L] do")
        print("pos := Sign(L[x][1])+Sign(L[x][2])+Sign(L[x][3]);")
        print("if pos eq 3 or pos eq -3 then Append(~LPos, L[x]); end if; end for;")
        print("if not #LPos eq 0 then LPos; end if;")
